Status and Plans for the CMS High Granularity Calorimeter Upgrade Project

The CMS Collaboration is preparing to build replacement endcap calorimeters for the HL-LHC era. The new high-granularity calorimeter (HGCAL) is, as the name implies, a highly-granular sampling calorimeter with approximately six million silicon sensor channels (approx. 1.1cm2 or 0.5cm2 cells) and about 250 thousand channels of scintillator tiles readout with on-tile silicon photomultipliers. The calorimeter is designed to operate in the harsh radiation environment at the HL-LHC, where the average number of interactions per bunch crossing is expected to exceed 140. Besides measuring energy and position of the energy deposits, the electronics is also designed to measure the time of their arrival with a precision in the order of 50ps. This paper summarises the reasoning and ideas behind the HGCAL, describes the current status of the project, and highlights some of the challenges ahead.

==> content/check_spelling.sh <==
#!/bin/bash
for i in $(find . -name "*.tex") 
do
  echo "WARNING Possible spelling mistakes in $i WARNING" >> spelling_errors.txt
  echo $i
  cat $i | aspell -a --mode=tex --lang=en_GB-ise | cut -d ' ' -f 2 | grep -v '*' | sort | uniq > spell.txt
  hunspell -t -l -d en_GB $i >> spell.txt
  cat spell.txt | sort | uniq >> spelling_errors.txt
done

cat spelling_errors.txt | sort | uniq >> error_summary.txt
rm spell.txt
rm spelling_errors.txt
